Fisher GAN

Generative Adversarial Networks (GANs) are powerful models for learning complex distributions. Stable training of GANs has been addressed in many recent works which explore different metrics between distributions. In this paper we introduce Fisher GAN which fits within the Integral Probability Metrics (IPM) framework for training GANs. Fisher GAN defines a critic with a data dependent constraint on its second order moments. We show in this paper that Fisher GAN allows for stable and time efficient training that does not compromise the capacity of the critic, and does not need data independent constraints such as weight clipping. We analyze our Fisher IPM theoretically and provide an algorithm based on Augmented Lagrangian for Fisher GAN. We validate our claims on both image sample generation and semi-supervised classification using Fisher GAN.

==> code/main.py <==
from __future__ import print_function
import argparse
import random
import torch
import torch.nn as nn
import torch.nn.parallel
import torch.backends.cudnn as cudnn
import torch.optim as optim
import torch.utils.data
import torchvision.datasets as dset
import torchvision.transforms as transforms
import torchvision.utils as vutils
from torch.autograd import Variable
import os

import models.dcgan as dcgan
import models.mlp as mlp

parser = argparse.ArgumentParser()
parser.add_argument('--dataset', required=True, help='cifar10 | lsun | imagenet | folder | lfw ')
parser.add_argument('--dataroot', required=True, help='path to dataset')
parser.add_argument('--workers', type=int, help='number of data loading workers', default=2)
parser.add_argument('--batchSize', type=int, default=64, help='input batch size')
parser.add_argument('--imageSize', type=int, default=64, help='the height / width of the input image to network')
parser.add_argument('--nc', type=int, default=3, help='input image channels')
parser.add_argument('--nz', type=int, default=100, help='size of the latent z vector')
parser.add_argument('--ngf', type=int, default=64)
parser.add_argument('--ndf', type=int, default=64)
parser.add_argument('--niter', type=int, default=25, help='number of epochs to train for')
parser.add_argument('--lrD', type=float, default=0.00005, help='learning rate for Critic, default=0.00005')
parser.add_argument('--lrG', type=float, default=0.00005, help='learning rate for Generator, default=0.00005')
parser.add_argument('--beta1', type=float, default=0.5, help='beta1 for adam. default=0.5')
parser.add_argument('--cuda'  , action='store_true', help='enables cuda')
parser.add_argument('--ngpu'  , type=int, default=1, help='number of GPUs to use')
parser.add_argument('--netG', default='', help="path to netG (to continue training)")
parser.add_argument('--netD', default='', help="path to netD (to continue training)")
parser.add_argument('--wdecay', type=float, default=0.000, help='wdecay value for Phi')
parser.add_argument('--Diters', type=int, default=5, help='number of D iters per each G iter')
parser.add_argument('--hiDiterStart'  , action='store_true', help='do many D iters at start')
parser.add_argument('--noBN', action='store_true', help='use batchnorm or not (only for DCGAN)')
parser.add_argument('--mlp_G', action='store_true', help='use MLP for G')
parser.add_argument('--mlp_D', action='store_true', help='use MLP for D')
parser.add_argument('--G_extra_layers', type=int, default=0, help='Number of extra layers on gen and disc')
parser.add_argument('--D_extra_layers', type=int, default=0, help='Number of extra layers on gen and disc')
parser.add_argument('--experiment', default=None, help='Where to store samples and models')
parser.add_argument('--adam', action='store_true', help='Whether to use adam (default is rmsprop)')
parser.add_argument('--rho', type=float, default=1e-6, help='Weight on the penalty term for (sigmas -1)**2')
opt = parser.parse_args()
print(opt)

if opt.experiment is None:
    opt.experiment = 'samples'
os.system('mkdir {0}'.format(opt.experiment))

opt.manualSeed = random.randint(1, 10000) # fix seed
print("Random Seed: ", opt.manualSeed)
random.seed(opt.manualSeed)
torch.manual_seed(opt.manualSeed)

cudnn.benchmark = True

if torch.cuda.is_available() and not opt.cuda:
    print("WARNING: You have a CUDA device, so you should probably run with --cuda")

if opt.dataset in ['imagenet', 'folder', 'lfw', 'celeba']:
    # folder dataset
    dataset = dset.ImageFolder(root=opt.dataroot,
                               transform=transforms.Compose([
                                   transforms.Scale(opt.imageSize),
                                   transforms.CenterCrop(opt.imageSize),
                                   transforms.ToTensor(),
                                   transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5)),
                               ]))
elif opt.dataset == 'lsun':
    dataset = dset.LSUN(db_path=opt.dataroot, classes=['bedroom_train'],
                        transform=transforms.Compose([
                            transforms.Scale(opt.imageSize),
                            transforms.CenterCrop(opt.imageSize),
                            transforms.ToTensor(),
                            transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5)),
                        ]))
elif opt.dataset == 'cifar10':
    dataset = dset.CIFAR10(root=opt.dataroot, download=True,
                           transform=transforms.Compose([
                               transforms.Scale(opt.imageSize),
                               transforms.ToTensor(),
                               transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5)),
                           ])
    )
assert dataset
dataloader = torch.utils.data.DataLoader(dataset, batch_size=opt.batchSize,
                                         shuffle=True, num_workers=int(opt.workers))

ngpu = int(opt.ngpu)
nz = int(opt.nz)
ngf = int(opt.ngf)
ndf = int(opt.ndf)
nc = int(opt.nc)

# custom weights initialization called on netG and netD
def weights_init(m):
    classname = m.__class__.__name__
    if classname.find('Conv') != -1:
        m.weight.data.normal_(0.0, 0.02)
    elif classname.find('BatchNorm') != -1:
        m.weight.data.normal_(1.0, 0.02)
        m.bias.data.fill_(0)

if opt.noBN:
    netG = dcgan.DCGAN_G_nobn(opt.imageSize, nz, nc, ngf, ngpu, opt.G_extra_layers)
elif opt.mlp_G:
    netG = mlp.MLP_G(opt.imageSize, nz, nc, ngf, ngpu)
else:
    netG = dcgan.DCGAN_G(opt.imageSize, nz, nc, ngf, ngpu, opt.G_extra_layers)

netG.apply(weights_init)
if opt.netG != '': # load checkpoint if needed
    netG.load_state_dict(torch.load(opt.netG))
print(netG)

if opt.mlp_D:
    netD = mlp.MLP_D(opt.imageSize, nz, nc, ndf, ngpu)
else:
    netD = dcgan.DCGAN_D(opt.imageSize, nz, nc, ndf, ngpu, opt.D_extra_layers)
    netD.apply(weights_init)

if opt.netD != '':
    netD.load_state_dict(torch.load(opt.netD))
print(netD)

input = torch.FloatTensor(opt.batchSize, 3, opt.imageSize, opt.imageSize)
noise = torch.FloatTensor(opt.batchSize, nz, 1, 1)
fixed_noise = torch.FloatTensor(opt.batchSize, nz, 1, 1).normal_(0, 1)
one = torch.FloatTensor([1])
mone = one * -1
alpha = torch.FloatTensor([0]) # lagrange multipliers

if opt.cuda:
    netD.cuda()
    netG.cuda()
    input = input.cuda()
    one, mone = one.cuda(), mone.cuda()
    noise, fixed_noise = noise.cuda(), fixed_noise.cuda()
    alpha = alpha.cuda()
alpha = Variable(alpha, requires_grad=True)

# setup optimizer
if opt.adam:
    optimizerD = optim.Adam(netD.parameters(), lr=opt.lrD, betas=(opt.beta1, 0.999), weight_decay=opt.wdecay)
    optimizerG = optim.Adam(netG.parameters(), lr=opt.lrG, betas=(opt.beta1, 0.999), weight_decay=opt.wdecay)
else:
    optimizerD = optim.RMSprop(netD.parameters(), lr = opt.lrD, weight_decay=opt.wdecay)
    optimizerG = optim.RMSprop(netG.parameters(), lr = opt.lrG, weight_decay=opt.wdecay)

gen_iterations = 0
for epoch in range(opt.niter):
    data_iter = iter(dataloader)
    i = 0
    while i < len(dataloader):
        ############################
        # (1) Update D network
        ###########################
        for p in netD.parameters(): # reset requires_grad
            p.requires_grad = True # they are set to False below in netG update

        # train the discriminator Diters times
        if opt.hiDiterStart and (gen_iterations < 25 or gen_iterations % 500 == 0):
            Diters = 100
        else:
            Diters = opt.Diters
        j = 0
        while j < Diters and i < len(dataloader):
            j += 1

            data = data_iter.next()
            i += 1

            # train with real
            real_cpu, _ = data
            netD.zero_grad()
            batch_size = real_cpu.size(0)

            if opt.cuda:
                real_cpu = real_cpu.cuda()
            input.resize_as_(real_cpu).copy_(real_cpu)
            inputv = Variable(input)

            vphi_real = netD(inputv)

            # train with fake
            noise.resize_(opt.batchSize, nz, 1, 1).normal_(0, 1)
            noisev = Variable(noise, volatile = True) # totally freeze netG
            fake = Variable(netG(noisev).data)
            inputv = fake

            vphi_fake = netD(inputv)
            # NOTE here f = <v,phi>   , but with modified f the below two lines are the
            # only ones that need change. E_P and E_Q refer to Expectation over real and fake.
            E_P_f,  E_Q_f  = vphi_real.mean(), vphi_fake.mean()
            E_P_f2, E_Q_f2 = (vphi_real**2).mean(), (vphi_fake**2).mean()
            constraint = (1 - (0.5*E_P_f2 + 0.5*E_Q_f2))
            # See Equation (9)
            obj_D = E_P_f - E_Q_f + alpha * constraint - opt.rho/2 * constraint**2
            # max_w min_alpha obj_D. Compute negative gradients, apply updates with negative sign.
            obj_D.backward(mone)
            optimizerD.step()
            # artisanal sgd. We minimze alpha so a <- a + lr * (-grad)
            alpha.data += opt.rho * alpha.grad.data
            alpha.grad.data.zero_()

        ############################
        # (2) Update G network
        ###########################
        for p in netD.parameters():
            p.requires_grad = False # to avoid computation
        netG.zero_grad()
        # in case our last batch was the tail batch of the dataloader,
        # make sure we feed a full batch of noise
        noise.resize_(opt.batchSize, nz, 1, 1).normal_(0, 1)
        noisev = Variable(noise)
        fake = netG(noisev)
        vphi_fake = netD(fake)
        obj_G = -vphi_fake.mean() # Just minimize mean difference
        obj_G.backward() # G: min_theta
        optimizerG.step()
        gen_iterations += 1

        IPM_enum  = E_P_f.data[0]  - E_Q_f.data[0]
        IPM_denom = (0.5*E_P_f2.data[0] + 0.5*E_Q_f2.data[0]) ** 0.5
        IPM_ratio = IPM_enum / IPM_denom
        print(('[%d/%d][%d/%d][%d] IPM_enum: %.4f IPM_denom: %.4f IPM_ratio: %.4f '
               'E_P_f: %.4f E_Q_f: %.4f E_P_(f^2): %.4f E_Q_(f^2): %.4f')
            % (epoch, opt.niter, i, len(dataloader), gen_iterations,
            IPM_enum, IPM_denom, IPM_ratio,
            E_P_f.data[0], E_Q_f.data[0], E_P_f2.data[0], E_Q_f2.data[0]))
        if gen_iterations % 500 == 0:
            real_cpu = real_cpu.mul(0.5).add(0.5)
            vutils.save_image(real_cpu, '{0}/real_samples.png'.format(opt.experiment))
            fake = netG(Variable(fixed_noise, volatile=True))
            fake.data = fake.data.mul(0.5).add(0.5)
            vutils.save_image(fake.data, '{0}/fake_samples_{1}.png'.format(opt.experiment, gen_iterations))

    # do checkpointing
    torch.save(netG.state_dict(), '{0}/netG_epoch_{1}.pth'.format(opt.experiment, epoch))
    torch.save(netD.state_dict(), '{0}/netD_epoch_{1}.pth'.format(opt.experiment, epoch))


==> figs/.ipynb_checkpoints/cifar_ssl_113-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import pickle\n",
    "import matplotlib as mpl\n",
    "mpl.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "sns.set_color_codes()\n",
    "import sys, os, subprocess"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ! rsync -az dcc:~/work/009/mcgan/exps/113/overview.pickle cifar/113_overview.pickle\n",
    "df_full = pickle.load(open('cifar/113_overview.pickle', 'rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# 103 without error bars (1 seed per condition)\n",
    "\"\"\"\n",
    "df_full = pickle.load(open('cifar/103_overview.pickle', 'rb'))\n",
    "df_full['misclf_rate'] = (1-df_full['max_val_acc'])*100\n",
    "df = df_full[['code', 'conditionalG', 'labeledSamples', 'misclf_rate']]\n",
    "df.conditionalG = df.conditionalG.apply(lambda x: 'Cond' if x=='--conditionalG' else 'Uncond')\n",
    "\n",
    "piv1= df.pivot_table(index='labeledSamples', columns=['code', 'conditionalG'], values='misclf_rate')\n",
    "piv2= df.pivot_table(columns='labeledSamples', index=['code', 'conditionalG'], values='misclf_rate')\n",
    "\n",
    "piv1.to_csv('cifar/103_piv1.csv')\n",
    "piv2.to_csv('cifar/103_piv2.csv')\n",
    "\"\"\";"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# df_full"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['', '--SSL_Kp1 --rho 3e-7 --lambdaXE_D 3.0',\n",
       "       '--SSL_Kp1 --rho 1e-7 --lambdaXE_D 1.0'], dtype=object)"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_full.SSL_Kp1.unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# 113 with error bars (5 seeds per condition)\n",
    "df_full['misclf_rate_best'] = (1-df_full['max_val_acc'])*100\n",
    "df_full['misclf_rate_last'] = (1-df_full['val_acc'])*100\n",
    "df_full.conditionalG = df_full.conditionalG.apply(lambda x: 'Cond' if x=='--conditionalG' else 'Uncond')\n",
    "df_full.SSL_Kp1.replace(to_replace=['', '--SSL_Kp1 --rho 3e-7 --lambdaXE_D 3.0', '--SSL_Kp1 --rho 1e-7 --lambdaXE_D 1.0'],\n",
    "                        value = ['K', 'K+1', 'K+1_v2'], inplace=True)\n",
    "df = df_full[['SSL_Kp1', 'conditionalG', 'labeledSamples', 'seed', 'misclf_rate_best', 'misclf_rate_last']]\n",
    "\n",
    "# piv_best = df.pivot_table(columns='labeledSamples', index=['SSL_Kp1', 'conditionalG'], values='misclf_rate_best', aggfunc=[np.min, np.mean, np.std])\n",
    "piv_best = df.pivot_table(columns='labeledSamples', index=['SSL_Kp1', 'conditionalG'], values='misclf_rate_best', aggfunc=[np.mean, np.std])\n",
    "piv_last = df.pivot_table(columns='labeledSamples', index=['SSL_Kp1', 'conditionalG'], values='misclf_rate_last', aggfunc=[np.mean, np.std])\n",
    "def latexAgg(nparr):\n",
    "    return '${:.2f} \\pm {:.2f}$'.format(np.mean(nparr), np.std(nparr))\n",
    "# LATEX: Off err-last! Not\n",
    "piv_latex = df.pivot_table(columns='labeledSamples', index=['SSL_Kp1', 'conditionalG'], values='misclf_rate_last', aggfunc=latexAgg)\n",
    "\n",
    "# piv_best.to_csv('cifar/113_piv_best.csv')\n",
    "# piv_last.to_csv('cifar/113_piv_last.csv')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "# df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th colspan=\"4\" halign=\"left\">mean</th>\n",
       "      <th colspan=\"4\" halign=\"left\">std</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>labeledSamples</th>\n",
       "      <th>1000</th>\n",
       "      <th>2000</th>\n",
       "      <th>4000</th>\n",
       "      <th>8000</th>\n",
       "      <th>1000</th>\n",
       "      <th>2000</th>\n",
       "      <th>4000</th>\n",
       "      <th>8000</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SSL_Kp1</th>\n",
       "      <th>conditionalG</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K</th>\n",
       "      <th>Cond</th>\n",
       "      <td>26.780</td>\n",
       "      <td>23.304</td>\n",
       "      <td>20.560</td>\n",
       "      <td>18.262</td>\n",
       "      <td>1.164946</td>\n",
       "      <td>0.431370</td>\n",
       "      <td>0.712180</td>\n",
       "      <td>0.276893</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>24.390</td>\n",
       "      <td>22.692</td>\n",
       "      <td>19.530</td>\n",
       "      <td>17.842</td>\n",
       "      <td>1.367790</td>\n",
       "      <td>1.421890</td>\n",
       "      <td>0.380197</td>\n",
       "      <td>0.165741</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K+1</th>\n",
       "      <th>Cond</th>\n",
       "      <td>22.606</td>\n",
       "      <td>20.454</td>\n",
       "      <td>18.418</td>\n",
       "      <td>16.262</td>\n",
       "      <td>0.395070</td>\n",
       "      <td>0.374206</td>\n",
       "      <td>0.481113</td>\n",
       "      <td>0.169470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>20.626</td>\n",
       "      <td>18.976</td>\n",
       "      <td>17.334</td>\n",
       "      <td>15.740</td>\n",
       "      <td>0.432759</td>\n",
       "      <td>0.728924</td>\n",
       "      <td>0.255304</td>\n",
       "      <td>0.222598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K+1_v2</th>\n",
       "      <th>Cond</th>\n",
       "      <td>20.986</td>\n",
       "      <td>19.008</td>\n",
       "      <td>17.414</td>\n",
       "      <td>15.498</td>\n",
       "      <td>0.735411</td>\n",
       "      <td>0.234883</td>\n",
       "      <td>0.428171</td>\n",
       "      <td>0.461216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>19.738</td>\n",
       "      <td>17.868</td>\n",
       "      <td>16.126</td>\n",
       "      <td>14.810</td>\n",
       "      <td>0.237634</td>\n",
       "      <td>0.423344</td>\n",
       "      <td>0.587988</td>\n",
       "      <td>0.175214</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                        mean                               std            \\\n",
       "labeledSamples          1000    2000    4000    8000      1000      2000   \n",
       "SSL_Kp1 conditionalG                                                       \n",
       "K       Cond          26.780  23.304  20.560  18.262  1.164946  0.431370   \n",
       "        Uncond        24.390  22.692  19.530  17.842  1.367790  1.421890   \n",
       "K+1     Cond          22.606  20.454  18.418  16.262  0.395070  0.374206   \n",
       "        Uncond        20.626  18.976  17.334  15.740  0.432759  0.728924   \n",
       "K+1_v2  Cond          20.986  19.008  17.414  15.498  0.735411  0.234883   \n",
       "        Uncond        19.738  17.868  16.126  14.810  0.237634  0.423344   \n",
       "\n",
       "                                          \n",
       "labeledSamples            4000      8000  \n",
       "SSL_Kp1 conditionalG                      \n",
       "K       Cond          0.712180  0.276893  \n",
       "        Uncond        0.380197  0.165741  \n",
       "K+1     Cond          0.481113  0.169470  \n",
       "        Uncond        0.255304  0.222598  \n",
       "K+1_v2  Cond          0.428171  0.461216  \n",
       "        Uncond        0.587988  0.175214  "
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "piv_best"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th colspan=\"4\" halign=\"left\">mean</th>\n",
       "      <th colspan=\"4\" halign=\"left\">std</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>labeledSamples</th>\n",
       "      <th>1000</th>\n",
       "      <th>2000</th>\n",
       "      <th>4000</th>\n",
       "      <th>8000</th>\n",
       "      <th>1000</th>\n",
       "      <th>2000</th>\n",
       "      <th>4000</th>\n",
       "      <th>8000</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SSL_Kp1</th>\n",
       "      <th>conditionalG</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K</th>\n",
       "      <th>Cond</th>\n",
       "      <td>27.612</td>\n",
       "      <td>24.232</td>\n",
       "      <td>21.468</td>\n",
       "      <td>18.936</td>\n",
       "      <td>1.475473</td>\n",
       "      <td>0.642394</td>\n",
       "      <td>0.722752</td>\n",
       "      <td>0.305827</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>25.278</td>\n",
       "      <td>23.690</td>\n",
       "      <td>20.400</td>\n",
       "      <td>18.444</td>\n",
       "      <td>1.347505</td>\n",
       "      <td>1.820440</td>\n",
       "      <td>0.455741</td>\n",
       "      <td>0.208519</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K+1</th>\n",
       "      <th>Cond</th>\n",
       "      <td>23.716</td>\n",
       "      <td>21.150</td>\n",
       "      <td>19.198</td>\n",
       "      <td>17.084</td>\n",
       "      <td>0.467632</td>\n",
       "      <td>0.380723</td>\n",
       "      <td>0.641459</td>\n",
       "      <td>0.494399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>21.850</td>\n",
       "      <td>19.752</td>\n",
       "      <td>18.150</td>\n",
       "      <td>16.538</td>\n",
       "      <td>0.621369</td>\n",
       "      <td>0.858237</td>\n",
       "      <td>0.297658</td>\n",
       "      <td>0.269017</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K+1_v2</th>\n",
       "      <th>Cond</th>\n",
       "      <td>21.996</td>\n",
       "      <td>19.782</td>\n",
       "      <td>18.204</td>\n",
       "      <td>16.256</td>\n",
       "      <td>1.204836</td>\n",
       "      <td>0.122556</td>\n",
       "      <td>0.659644</td>\n",
       "      <td>0.735139</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>20.794</td>\n",
       "      <td>18.548</td>\n",
       "      <td>17.004</td>\n",
       "      <td>15.410</td>\n",
       "      <td>0.853657</td>\n",
       "      <td>0.550609</td>\n",
       "      <td>0.474795</td>\n",
       "      <td>0.261630</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                        mean                               std            \\\n",
       "labeledSamples          1000    2000    4000    8000      1000      2000   \n",
       "SSL_Kp1 conditionalG                                                       \n",
       "K       Cond          27.612  24.232  21.468  18.936  1.475473  0.642394   \n",
       "        Uncond        25.278  23.690  20.400  18.444  1.347505  1.820440   \n",
       "K+1     Cond          23.716  21.150  19.198  17.084  0.467632  0.380723   \n",
       "        Uncond        21.850  19.752  18.150  16.538  0.621369  0.858237   \n",
       "K+1_v2  Cond          21.996  19.782  18.204  16.256  1.204836  0.122556   \n",
       "        Uncond        20.794  18.548  17.004  15.410  0.853657  0.550609   \n",
       "\n",
       "                                          \n",
       "labeledSamples            4000      8000  \n",
       "SSL_Kp1 conditionalG                      \n",
       "K       Cond          0.722752  0.305827  \n",
       "        Uncond        0.455741  0.208519  \n",
       "K+1     Cond          0.641459  0.494399  \n",
       "        Uncond        0.297658  0.269017  \n",
       "K+1_v2  Cond          0.659644  0.735139  \n",
       "        Uncond        0.474795  0.261630  "
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "piv_last"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Try to aggregate to mean +- std view"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>labeledSamples</th>\n",
       "      <th>1000</th>\n",
       "      <th>2000</th>\n",
       "      <th>4000</th>\n",
       "      <th>8000</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SSL_Kp1</th>\n",
       "      <th>conditionalG</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K</th>\n",
       "      <th>Cond</th>\n",
       "      <td>$27.61 \\pm 1.32$</td>\n",
       "      <td>$24.23 \\pm 0.57$</td>\n",
       "      <td>$21.47 \\pm 0.65$</td>\n",
       "      <td>$18.94 \\pm 0.27$</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>$25.28 \\pm 1.21$</td>\n",
       "      <td>$23.69 \\pm 1.63$</td>\n",
       "      <td>$20.40 \\pm 0.41$</td>\n",
       "      <td>$18.44 \\pm 0.19$</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K+1</th>\n",
       "      <th>Cond</th>\n",
       "      <td>$23.72 \\pm 0.42$</td>\n",
       "      <td>$21.15 \\pm 0.34$</td>\n",
       "      <td>$19.20 \\pm 0.57$</td>\n",
       "      <td>$17.08 \\pm 0.44$</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>$21.85 \\pm 0.56$</td>\n",
       "      <td>$19.75 \\pm 0.77$</td>\n",
       "      <td>$18.15 \\pm 0.27$</td>\n",
       "      <td>$16.54 \\pm 0.24$</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">K+1_v2</th>\n",
       "      <th>Cond</th>\n",
       "      <td>$22.00 \\pm 1.08$</td>\n",
       "      <td>$19.78 \\pm 0.11$</td>\n",
       "      <td>$18.20 \\pm 0.59$</td>\n",
       "      <td>$16.26 \\pm 0.66$</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Uncond</th>\n",
       "      <td>$20.79 \\pm 0.76$</td>\n",
       "      <td>$18.55 \\pm 0.49$</td>\n",
       "      <td>$17.00 \\pm 0.42$</td>\n",
       "      <td>$15.41 \\pm 0.23$</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "labeledSamples                    1000              2000              4000  \\\n",
       "SSL_Kp1 conditionalG                                                         \n",
       "K       Cond          $27.61 \\pm 1.32$  $24.23 \\pm 0.57$  $21.47 \\pm 0.65$   \n",
       "        Uncond        $25.28 \\pm 1.21$  $23.69 \\pm 1.63$  $20.40 \\pm 0.41$   \n",
       "K+1     Cond          $23.72 \\pm 0.42$  $21.15 \\pm 0.34$  $19.20 \\pm 0.57$   \n",
       "        Uncond        $21.85 \\pm 0.56$  $19.75 \\pm 0.77$  $18.15 \\pm 0.27$   \n",
       "K+1_v2  Cond          $22.00 \\pm 1.08$  $19.78 \\pm 0.11$  $18.20 \\pm 0.59$   \n",
       "        Uncond        $20.79 \\pm 0.76$  $18.55 \\pm 0.49$  $17.00 \\pm 0.42$   \n",
       "\n",
       "labeledSamples                    8000  \n",
       "SSL_Kp1 conditionalG                    \n",
       "K       Cond          $18.94 \\pm 0.27$  \n",
       "        Uncond        $18.44 \\pm 0.19$  \n",
       "K+1     Cond          $17.08 \\pm 0.44$  \n",
       "        Uncond        $16.54 \\pm 0.24$  \n",
       "K+1_v2  Cond          $16.26 \\pm 0.66$  \n",
       "        Uncond        $15.41 \\pm 0.23$  "
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "piv_latex"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([('K', 'Cond'), ('K', 'Uncond'), ('K+1', 'Cond'), ('K+1', 'Uncond'),\n",
       "       ('K+1_v2', 'Cond'), ('K+1_v2', 'Uncond')], dtype=object)"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "piv_latex.index.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "?piv_latex.to_latex"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "labeledSamples              1000              2000              4000  \\\n",
      "K Cond          $27.61 \\pm 1.32$  $24.23 \\pm 0.57$  $21.47 \\pm 0.65$   \n",
      "K Uncond        $25.28 \\pm 1.21$  $23.69 \\pm 1.63$  $20.40 \\pm 0.41$   \n",
      "K+1 Cond        $23.72 \\pm 0.42$  $21.15 \\pm 0.34$  $19.20 \\pm 0.57$   \n",
      "K+1 Uncond      $21.85 \\pm 0.56$  $19.75 \\pm 0.77$  $18.15 \\pm 0.27$   \n",
      "K+1_v2 Cond     $22.00 \\pm 1.08$  $19.78 \\pm 0.11$  $18.20 \\pm 0.59$   \n",
      "K+1_v2 Uncond   $20.79 \\pm 0.76$  $18.55 \\pm 0.49$  $17.00 \\pm 0.42$   \n",
      "\n",
      "labeledSamples              8000  \n",
      "K Cond          $18.94 \\pm 0.27$  \n",
      "K Uncond        $18.44 \\pm 0.19$  \n",
      "K+1 Cond        $17.08 \\pm 0.44$  \n",
      "K+1 Uncond      $16.54 \\pm 0.24$  \n",
      "K+1_v2 Cond     $16.26 \\pm 0.66$  \n",
      "K+1_v2 Uncond   $15.41 \\pm 0.23$  \n",
      "\\begin{tabular}{lllll}\n",
      "\\toprule\n",
      "labeledSamples &              1000 &              2000 &              4000 &              8000 \\\\\n",
      "\\midrule\n",
      "K Cond        &  $27.61 \\pm 1.32$ &  $24.23 \\pm 0.57$ &  $21.47 \\pm 0.65$ &  $18.94 \\pm 0.27$ \\\\\n",
      "K Uncond      &  $25.28 \\pm 1.21$ &  $23.69 \\pm 1.63$ &  $20.40 \\pm 0.41$ &  $18.44 \\pm 0.19$ \\\\\n",
      "K+1 Cond      &  $23.72 \\pm 0.42$ &  $21.15 \\pm 0.34$ &  $19.20 \\pm 0.57$ &  $17.08 \\pm 0.44$ \\\\\n",
      "K+1 Uncond    &  $21.85 \\pm 0.56$ &  $19.75 \\pm 0.77$ &  $18.15 \\pm 0.27$ &  $16.54 \\pm 0.24$ \\\\\n",
      "K+1_v2 Cond   &  $22.00 \\pm 1.08$ &  $19.78 \\pm 0.11$ &  $18.20 \\pm 0.59$ &  $16.26 \\pm 0.66$ \\\\\n",
      "K+1_v2 Uncond &  $20.79 \\pm 0.76$ &  $18.55 \\pm 0.49$ &  $17.00 \\pm 0.42$ &  $15.41 \\pm 0.23$ \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# looks good, now collapse rowindex into one\n",
    "piv_latex2 = piv_latex.copy()\n",
    "piv_latex2.index = ['{} {}'.format(x,y) for x,y in piv_latex2.index.values]\n",
    "print piv_latex2\n",
    "print piv_latex2.to_latex(escape=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/.ipynb_checkpoints/cifar_ssl_table-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}

